Dynamic Vertex Replacement Grammars

Context-free graph grammars have shown a remarkable ability to model structures in real-world relational data. However, graph grammars lack the ability to capture time-changing phenomena since the left-to-right transitions of a production rule do not represent temporal change. In the present work, we describe dynamic vertex-replacement grammars (DyVeRG), which generalize vertex replacement grammars in the time domain by providing a formal framework for updating a learned graph grammar in accordance with modifications to its underlying data. We show that DyVeRG grammars can be learned from, and used to generate, real-world dynamic graphs faithfully while remaining human-interpretable. We also demonstrate their ability to forecast by computing dyvergence scores, a novel graph similarity measurement exposed by this framework.

==> plots/update.sh <==
#!/bin/bash

Datasets=('EMAILDNC' 'EMAILENRON' 'EMAILEUCORE' 'FACEBOOKLINKS' 'COAUTHDBLP')

for ((i = 0 ; i < 5 ; i++)); do
    cp "/Users/danielgonzalez/repos/DyVeRG/results/likelihoods/aggregate${Datasets[i]}.ll_realism" "./ll${Datasets[i]}.tex"
    cp "/Users/danielgonzalez/repos/DyVeRG/results/pds/aggregate${Datasets[i]}.pd" "./pd${Datasets[i]}.tex"
    cp "/Users/danielgonzalez/repos/DyVeRG/results/mmds/aggregate${Datasets[i]}spectrum.mmd" "./spectrum${Datasets[i]}.tex"
    cp "/Users/danielgonzalez/repos/DyVeRG/results/mmds/aggregate${Datasets[i]}degreedistribution.mmd" "./degreedistribution${Datasets[i]}.tex"
    cp "/Users/danielgonzalez/repos/DyVeRG/results/mmds/aggregate${Datasets[i]}clustering.mmd" "./clustering${Datasets[i]}.tex"
    cp "/Users/danielgonzalez/repos/DyVeRG/results/mmds/aggregate${Datasets[i]}transitivity.mmd" "./transitivity${Datasets[i]}.tex"
    cp "/Users/danielgonzalez/repos/DyVeRG/results/mmds/aggregate${Datasets[i]}trianglecount.mmd" "./trianglecount${Datasets[i]}.tex"

done

